Evaluating the Code Quality of AI-Assisted Code Generation Tools: An Empirical Study on GitHub Copilot, Amazon CodeWhisperer, and ChatGPT

Context: AI-assisted code generation tools have become increasingly prevalent in software engineering, offering the ability to generate code from natural language prompts or partial code inputs. Notable examples of these tools include GitHub Copilot, Amazon CodeWhisperer, and OpenAI's ChatGPT. Objective: This study aims to compare the performance of these prominent code generation tools in terms of code quality metrics, such as Code Validity, Code Correctness, Code Security, Code Reliability, and Code Maintainability, to identify their strengths and shortcomings. Method: We assess the code generation capabilities of GitHub Copilot, Amazon CodeWhisperer, and ChatGPT using the benchmark HumanEval Dataset. The generated code is then evaluated based on the proposed code quality metrics. Results: Our analysis reveals that the latest versions of ChatGPT, GitHub Copilot, and Amazon CodeWhisperer generate correct code 65.2%, 46.3%, and 31.1% of the time, respectively. In comparison, the newer versions of GitHub CoPilot and Amazon CodeWhisperer showed improvement rates of 18% for GitHub Copilot and 7% for Amazon CodeWhisperer. The average technical debt, considering code smells, was found to be 8.9 minutes for ChatGPT, 9.1 minutes for GitHub Copilot, and 5.6 minutes for Amazon CodeWhisperer. Conclusions: This study highlights the strengths and weaknesses of some of the most popular code generation tools, providing valuable insights for practitioners. By comparing these generators, our results may assist practitioners in selecting the optimal tool for specific tasks, enhancing their decision-making process.

==> Codes/invalid_chatgpt_prompt_129.py <==
def minPath(grid, k):
    n = len(grid)
    directions = [(0, 1), (1, 0), (0, -1), (-1, 0)]
    visited = [[False for _ in range(n)] for _ in range(n)]
    heap = [(grid[0][0], 0, 0)]
    while heap:
        curr, x, y = heapq.heappop(heap)
        if visited[x][y]:
            continue
        visited[x][y] = True
        k -= 1
        if k == 0:
            return curr
        for dx, dy in directions:
            nx, ny = x + dx, y + dy
            if 0 <= nx < n and 0 <= ny < n:
                heapq.heappush(heap, (grid[nx][ny], nx, ny))
    return []

==> Codes/invalid_copilot_prompt_130.py <==
def tri(n):
    """Everyone knows Fibonacci sequence, it was studied deeply by mathematicians in 
    the last couple centuries. However, what people don't know is Tribonacci sequence.
    Tribonacci sequence is defined by the recurrence:
    tri(1) = 3
    tri(n) = 1 + n / 2, if n is even.
    tri(n) =  tri(n - 1) + tri(n - 2) + tri(n + 1), if n is odd.
    For example:
    tri(2) = 1 + (2 / 2) = 2
    tri(4) = 3
    tri(3) = tri(2) + tri(1) + tri(4)
           = 2 + 3 + 3 = 8 
    You are given a non-negative integer number n, you have to a return a list of the 
    first n + 1 numbers of the Tribonacci sequence.
    Examples:
    tri(3) = [1, 3, 2, 8]
    """
       if n == 0:
              return [1]
       if n == 1:
              return [1, 3]
       if n == 2:
              return [1, 3, 2]
       if n%2:
              return tri(n-1) + [tri(n-1)[-1] + tri(n-1)[-2] + tri(n-2)[-1]]
       return tri(n-1) + [1 + n/2]

==> Codes/invalid_copilot_prompt_140.py <==
def fix_spaces(text):
    """
    Given a string text, replace all spaces in it with underscores, 
    and if a string has more than 2 consecutive spaces, 
    then replace all consecutive spaces with - 
    
    fix_spaces("Example") == "Example"
    fix_spaces("Example 1") == "Example_1"
    fix_spaces(" Example 2") == "_Example_2"
    fix_spaces(" Example   3") == "_Example-3"
    """
    return re.sub(r' +', '-', re.sub(r' ', '_', text))


==> Codes/invalid_whisperer_prompt_115.py <==
def max_fill(grid, capacity):
    import math
    """
    You are given a rectangular grid of wells. Each row represents a single well,
    and each 1 in a row represents a single unit of water.
    Each well has a corresponding bucket that can be used to extract water from it, 
    and all buckets have the same capacity.
    Your task is to use the buckets to empty the wells.
    Output the number of times you need to lower the buckets.

    Example 1:
        Input: 
            grid : [[0,0,1,0], [0,1,0,0], [1,1,1,1]]
            bucket_capacity : 1
        Output: 6

    Example 2:
        Input: 
            grid : [[0,0,1,1], [0,0,0,0], [1,1,1,1], [0,1,1,1]]
            bucket_capacity : 2
        Output: 5
    
    Example 3:
        Input: 
            grid : [[0,0,0], [0,0,0]]
            bucket_capacity : 5
        Output: 0

    Constraints:
        * all wells have the same length
        * 1 <= grid.length <= 10^2
        * 1 <= grid[:,1].length <= 10^2
        * grid[i][j] -> 0 | 1
        * 1 <= capacity <= 10
    """
    if not grid:
        return 0

    n = len(grid)
    m = len(grid[0])
    dp = [[0 for _ in range(m)] for _ in range(n)]
    for i in range(n):
        for j in range(m):
            if grid[i][j] == 1:
                dp[i][j] = 0
            else:
                dp[i][j] = math.inf
                for j in range(m):
            if grid[i][j] == 1:
                dp[i][j] = -math.inf
            else:
                if i == 0:
                    dp[i][j] = 0
                else:
                    dp[i][j] = dp[i-1][j] + 1
                    for k in range(1, m):
                        for k in range(j):
                            for k in range(j+1, m):
                                if grid[i][k] == 1:
                            dp[i][j] = min(dp[i][j], dp[i-1][k-1] + 1)
                            if j - k >= 0:
                            dp[i][j] = min(dp[i][j], dp[i-1][j-k] + 1)
                        else:
                            break
                        if dp[i][j] == 0:
                            break

    return dp[n-1][m-1]

==> Codes/invalid_whisperer_prompt_127.py <==
def intersection(interval1, interval2):
    """You are given two intervals,
    where each interval is a pair of integers. For example, interval = (start, end) = (1, 2).
    The given intervals are closed which means that the interval (start, end)
    includes both start and end.
    For each given interval, it is assumed that its start is less or equal its end.
    Your task is to determine whether the length of intersection of these two 
    intervals is a prime number.
    Example, the intersection of the intervals (1, 3), (2, 4) is (2, 3)
    which its length is 1, which not a prime number.
    If the length of the intersection is a prime number, return "YES",
    otherwise, return "NO".
    If the two intervals don't intersect, return "NO".


    [input/output] samples:
    intersection((1, 2), (2, 3)) ==> "NO"
    intersection((-1, 1), (0, 4)) ==> "NO"
    intersection((-3, -1), (-5, 5)) ==> "YES"
    """
    if interval1[0] > interval2[0] and interval1[0] > interval2[1]:
        return intersection(interval2, interval1)
    if interval2[0] > interval1[0] and interval2[0] > interval1[1]:
        return intersection(interval1, interval2)
    if interval1[0] == interval2[0] and interval1[1] == interval2[1]:
        return "NO"
    if interval1[0] == interval2[0] or interval1[1] == interval2[1]:
        return "YES"
    if interval1[0] > interval2[0] and interval1[0] < interval2[1]:
        return "YES"
    if interval1[1] > interval2[0] and interval1[1] < interval2[1]:
        return "YES"
    return "NO"

==> Codes/invalid_whisperer_prompt_136.py <==
def largest_smallest_integers(lst):
    '''
    Create a function that returns a tuple (a, b), where 'a' is
    the largest of negative integers, and 'b' is the smallest
    of positive integers in a list.
    If there is no negative or positive integers, return them as None.

    Examples:
    largest_smallest_integers([2, 4, 1, 3, 5, 7]) == (None, 1)
    largest_smallest_integers([]) == (None, None)
    largest_smallest_integers([0]) == (None, None)
    '''
    # Your code here
    return (max(filter(lambda x: x < 0, lst)), min(filter(lambda x: x > 0, lst)))

==> Codes/invalid_whisperer_prompt_33.py <==
def sort_third(l: list):
    """This function takes a list l and returns a list l' such that
    l' is identical to l in the indicies that are not divisible by three, while its values at the indicies that are divisible by three are equal
    to the values of the corresponding indicies of l, but sorted.
    >>> sort_third([1, 2, 3])
    [1, 2, 3]
    >>> sort_third([5, 6, 3, 4, 8, 9, 2])
    [2, 6, 3, 4, 8, 9, 5]
    """
    l_ = []
    for i in range(len(l)):
        if i % 3 == 0:
            l_.append(l[i])
        else:
            l_.append(min(l))
            l.remove(min(l))
    return l_

==> Codes/invalid_whisperer_prompt_46.py <==
def fib4(n: int):
    """The Fib4 number sequence is a sequence similar to the Fibbonacci sequnece that's defined as follows:
    fib4(0) -> 0
    fib4(1) -> 0
    fib4(2) -> 2
    fib4(3) -> 0
    fib4(n) -> fib4(n-1) + fib4(n-2) + fib4(n-3) + fib4(n-4).
    Please write a function to efficiently compute the n-th element of the fib4 number sequence.  Do not use recursion.
    >>> fib4(5)
    4
    >>> fib4(6)
    8
    >>> fib4(7)
    14
    """
    assert n >= 0, 'n must be >= 0'
    if n < 2:
        return n
    else:
        return fib4(n-1) + fib4(n-2) + fib4(n-3) + fib4(n-4)

==> Codes/prompt_107.py <==
def even_odd_palindrome(n):
    """Given a positive integer n, return a tuple that has the number of even and odd integer palindromes that fall within the range(1, n), inclusive.
    Example 1:
        Input: 3
        Output: (1, 2)
        Explanation:
        Integer palindrome are 1, 2, 3. one of them is even, and two of them are odd.
    Example 2:
        Input: 12
        Output: (4, 6)
        Explanation:
        Integer palindrome are 1, 2, 3, 4, 5, 6, 7, 8, 9, 11. four of them are even, and 6 of them are odd.
    Note:
        1. 1 <= n <= 10^3
        2. returned tuple has the number of even and odd integer palindromes respectively.
    """
    return (sum(1 for i in range(1, n+1) if is_palindrome(i) and is_even(i)),
            sum(1 for i in range(1, n+1) if is_palindrome(i) and not is_even(i)))

def is_palindrome(n):
    """
    Given a positive integer n, return true if it is a palindrome, and false otherwise.
    """
    return str(n) == str(n)[::-1]

def is_even(n):
    """
    Given a positive integer n, return true if it is even, and false otherwise.
    """
    return n % 2 == 0

    







==> Codes/prompt_148_copilot.py <==
# Code generation of GitHub Copilot with prompt
def bf(planet1, planet2):
    '''
    There are eight planets in our solar system: the closerst to the Sun 
    is Mercury, the next one is Venus, then Earth, Mars, Jupiter, Saturn, 
    Uranus, Neptune.
    Write a function that takes two planet names as strings planet1 and planet2. 
    The function should return a tuple containing all planets whose orbits are 
    located between the orbit of planet1 and the orbit of planet2, sorted by 
    the proximity to the sun. 
    The function should return an empty tuple if planet1 or planet2
    are not correct planet names. 
    Examples
    bf("Jupiter", "Neptune") ==> ("Saturn", "Uranus")
    bf("Earth", "Mercury") ==> ("Venus")
    bf("Mercury", "Uranus") ==> ("Venus", "Earth", "Mars", "Jupiter", "Saturn")
    '''
    planets = ("Mercury", "Venus", "Earth", "Mars", "Jupiter", "Saturn", "Uranus", "Neptune")
    if planet1 not in planets or planet2 not in planets:
        return ()
    return planets[min(planets.index(planet1), planets.index(planet2))+1:max(planets.index(planet1), planets.index(planet2))]


# Code generation of GitHub Copilot without prompt
def bf(planet1, planet2):
    """Returns the distance between two planets in light years."""

    return 2.5 * (planet1 - planet2)


==> Codes/prompt_30_113.py <==
def get_positive(l: list):
    """Return only positive numbers in the list.
    >>> get_positive([-1, 2, -4, 5, 6])
    [2, 5, 6]
    >>> get_positive([5, 3, -5, 2, -3, 3, 9, 0, 123, 1, -10])
    [5, 3, 2, 3, 9, 123, 1]
    """
    return [x for x in l if x > 0]

def odd_count(lst):
    """Given a list of strings, where each string consists of only digits, return a list. Each element i of the output should be "the number of odd elements in the string i of the input." where all the i's should be replaced by the number of odd digits in the i'th string of the input.
    >>> odd_count(['1234567'])
    ["the number of odd elements 4n the str4ng 4 of the 4nput."]
    >>> odd_count(['3',"11111111"])
    ["the number of odd elements 1n the str1ng 1 of the 1nput.",
     "the number of odd elements 8n the str8ng 8 of the 8nput."]
    """
    return [str(sum(1 for c in s if c in '13579')) for s in lst]

    

    







==> Codes/prompt_66.py <==
def digitSum(s):
    """Task: Write a function that takes a string as input and returns the sum of the upper characters only' ASCII codes.
    Examples:
        digitSum("") => 0
        digitSum("abAB") => 131
        digitSum("abcCd") => 67
        digitSum("helloE") => 69
        digitSum("woArBld") => 131
        digitSum("aAaaaXa") => 153
    """
    sum = 0
    for c in s:
        if c.isupper():
            sum += ord(c) - ord('A') + 1
    return sum
    







==> Codes/prompt_canonical_solution_96.py <==
def count_up_to(n):
    primes = []
    for i in range(2, n):
        is_prime = True
        for j in range(2, i):
            if i % j == 0:
                is_prime = False
                break
        if is_prime:
            primes.append(i)
    return primes
---------------------------------------------------------
def count_up_to(n):
    """Implement a function that takes an non-negative integer and returns an array of the first n integers that are prime numbers and less than n. 
    for example:
    count_up_to(5) => [2,3]
    count_up_to(11) => [2,3,5,7]
    count_up_to(0) => []
    count_up_to(20) => [2,3,5,7,11,13,17,19]
    count_up_to(1) => []
    count_up_to(18) => [2,3,5,7,11,13,17]
    """
    return [i for i in range(2, n) if is_prime(i)]

def is_prime(n):
    """Write a function that returns true if the given number is a prime number and false otherwise.
    Example:
    is_prime(7) == True
    is_prime(8) == False
    is_prime(2) == True
    is_prime(1) == False
    is_prime(0) == False
    """
    import math
    for i in range(2, int(math.sqrt(n))+1):
        if n % i == 0:
            return False
    return True
